Http-Burst: Improving HTTP Efficiency in the Era of Bandwidth Hungry Web Applications

The Hypertext Transfer Protocol (HTTP), a key building block of the World Wide Web, has succeeded to enable information exchange worldwide. Since its first version in 1996, HTTP/1.0, the average number of inlined objects and average total bytes per webpage have been increasing significantly for desktops and mobiles, from 1-10 objects in 1996 to more than 100 objects in June 2014. Even if the retrieving of inlined objects can be parallelized as a given Hypertext Markup Language (HTML) document is streamed, a maximum number of connections is allocated, and thus as the number of inlined objects increases, the overall webpage load duration grows, and the HTTP servers loading also gets higher. To overcome this issue, we propose a new HTTP method called BURST, which allows to retrieve the missing inlined objects of a webpage efficiently by requesting sets of web objects. We experimentally demonstrate the potential via a proof-of-concept demonstration, by comparing the regular HTTP to proposed HTTP-Burst using a virtual private server and real HTTP client and server over the Internet. The results indicate a latency reduction of webpage load duration compared to HTTP as high as 52 % under the considered configurations.

==> compile.sh <==
#!/bin/sh
latex --output-format=pdf httpBurst
bibtex httpBurst
latex --output-format=pdf httpBurst


==> poc/cleanResults.py <==
import sys
import numpy

file = sys.argv[1]

with open(file) as f:
	content = f.readlines()

	res = {}
	
	for line in content:
		l = line.strip()

		elems = l.split(" ")

		nb = 0
		delay = 0

		if len(elems) == 3:
			nb = int(elems[1])
			delay = float(elems[2])
		else:
			nb = int(elems[0])
			delay = float(elems[1])

		if nb not in res:
			res[nb] = []

		res[nb].append(delay)


	for k in res:
		print k, numpy.mean(res[k]) - numpy.std(res[k]), numpy.mean(res[k]), numpy.mean(res[k]) + numpy.std(res[k])



==> poc/combined.py <==
import requests
import re
import sys
import time
import math
from multiprocessing.dummy import Pool as ThreadPool


if len(sys.argv) != 3:
	print "wrong number of arguments"
	sys.exit(0)

C = int(sys.argv[2])

pool = ThreadPool(C)

nb = int(sys.argv[1])

s = requests.Session()

def getUrl(url):
	r = s.get(url)

t1 = time.time()

r = s.get('http://webapp.infinetia.com/autocombine/?nbImages=' + str(nb))

result = r.text

matches = re.findall(r'\ssrc="([^"]+)"', result)

url = "http://webapp.infinetia.com/autocombine/combine.php?"

matches.append("Xenotron.ttf")
matches.append("bootstrap.min.css")
matches.append("jquery-2.1.4.min.js")

nbMatches = len(matches)
nbFilesPerRequest = math.ceil(float(nbMatches) / float(C))
curNbFiles = 0
urls = []

for m in matches:
	url += "files[]=" + m + "&"

	curNbFiles += 1

	if curNbFiles >= nbFilesPerRequest:
		urls.append(url)
		
		curNbFiles = 0
		url = "http://webapp.infinetia.com/autocombine/combine.php?"
		

if curNbFiles > 0:
	urls.append(url)

results = pool.map(getUrl, urls)
	
print C, nb, time.time() - t1


==> poc/execCombined.sh <==
#!/bin/sh

rm -f combined.txt

for nb in 1 15 30 45 60 75 90 105 120 135 150
do
	for repeat in {1..10}
	do
		echo $nb
		python combined.py $nb 1 >> combined.txt
		sleep 1
		wget http://infinetia.com/ -O /tmp/out.html
	done
done


==> poc/execNotCombined.sh <==
#!/bin/sh

rm -f notCombined.txt

for nb in 1 15 30 45 60 75 90 105 120 135 150
do
	for repeat in {1..10}
	do
		echo $nb
		python notCombined.py $nb >> notCombined.txt
		sleep 1
		wget http://infinetia.com/ -O /tmp/out.html
	done
done


==> poc/notCombined.py <==
import requests
import re
import time
import sys
from multiprocessing.dummy import Pool as ThreadPool

if len(sys.argv) != 2:
	print "wrong number of arguments"
	sys.exit(0)

nb = int(sys.argv[1])

s = requests.Session()

def getUrl(url):
	r = s.get(url)

t1 = time.time()

url = "http://webapp.infinetia.com/autocombine/?nbImages=" + str(nb)

r = s.get(url)

result = r.text

matches = re.findall(r'\ssrc="([^"]+)"', result)

pool = ThreadPool(6)
urls = []
url1 = "http://webapp.infinetia.com/autocombine/combine.php?files[]=" + "Xenotron.ttf"
url2 = "http://webapp.infinetia.com/autocombine/combine.php?files[]=" + "bootstrap.min.css"
url3 = "http://webapp.infinetia.com/autocombine/combine.php?files[]=" + "jquery-2.1.4.min.js"
urls.append(url1)
urls.append(url2)
urls.append(url3)

for m in matches:
	url = "http://webapp.infinetia.com/autocombine/combine.php?files[]=" + m
	urls.append(url)
	
	# t = threading.Thread(target=getUrl, args = (s, url))
	# t.deamon = 

results = pool.map(getUrl, urls)

print nb, time.time() - t1
	


==> poc/notCombined.sh <==
#!/bin/sh

wget --limit-rate=100000K -qmkEp http://webapp.infinetia.com/autocombine/index.php?combine=0

